Online Visual Place Recognition via Saliency Re-identification

As an essential component of visual simultaneous localization and mapping (SLAM), place recognition is crucial for robot navigation and autonomous driving. Existing methods often formulate visual place recognition as feature matching, which is computationally expensive for many robotic applications with limited computing power, e.g., autonomous driving and cleaning robot. Inspired by the fact that human beings always recognize a place by remembering salient regions or landmarks that are more attractive or interesting than others, we formulate visual place recognition as saliency re-identification. In the meanwhile, we propose to perform both saliency detection and re-identification in frequency domain, in which all operations become element-wise. The experiments show that our proposed method achieves competitive accuracy and much higher speed than the state-of-the-art feature-based methods. The proposed method is open-sourced and available at https://github.com/wh200720041/SRLCD.git.

==> images/comparison.m <==
%this file is used to compare the speed performance of different methods
clear;
clc;
close all;

%hold on;


saliency = [239.4687 66.9 100];
hbst = [447.9911 86.2 100];
ibow = [317.7096 69.2 100];
bow2 = [354.5915 57.2 100];
haloc = [399.4317 50.6 100];
color1 = [0.8500 0.3250 0.0980];
color2 = [0.3010 0.7450 0.9330];
color3 = [0.4660 0.6740 0.1880];
color4 = [0.4940 0.1840 0.5560];
color5 = [0 0.4470 0.7410];
%x = {'proposed' 'HBST' 'iBoW' 'DBoW2' 'HALOC'};
%x = {{'proposed', 'HBST', 'iBoW', 'DBoW2', 'HALOC'}};
%plotyy(1:1:1,1:1:1,1:1:1,1:1:1,'Time Cost','Percentage (%)')
x = [1;2;3;4;5;];
overall = [saliency;bow2;haloc;hbst;ibow;];
row = size(overall,1);
y1 = [overall(:,1),zeros(row,2)];
y2 = [zeros(row,1),overall(:,2:3),];
h=figure;
hold on;

x = 200:0.1:500;
y = 40:0.1:100;
[X,Y] = meshgrid(x,y);
Z = Y-0.2*X-10;
[M,c] = contour(X,Y,Z,'--','ShowText','off');
c.LineWidth = 2;
ylim([40 100])
% legend('Performance Contour');

scatter(overall(1,1),overall(1,2),'filled','h','filled','MarkerFaceColor',color1,'MarkerEdgeColor',color1,'LineWidth',4);
axis([200 500 40 100])
scatter(overall(2,1),overall(2,2),'filled','d','filled','MarkerFaceColor',color2,'MarkerEdgeColor',color2,'LineWidth',4);
scatter(overall(3,1),overall(3,2),'filled','^','filled','MarkerFaceColor',color3,'MarkerEdgeColor',color3,'LineWidth',4);
scatter(overall(4,1),overall(4,2),'filled','s','filled','MarkerFaceColor',color4,'MarkerEdgeColor',color4,'LineWidth',6);
scatter(overall(5,1),overall(5,2),'filled','p','filled','MarkerFaceColor',color5,'MarkerEdgeColor',color5,'LineWidth',3);
xlabel('Average Computing Time (ms)');
ylabel('Recall Rate (%)');
title('Performance Contour');
% legend('proposed', 'HBST', 'iBoW', 'DBoW2', 'HALOC','Overall performance','location','northwest');

% axis equal
dy = 4;
dx = -15;
text(overall(1,1)+dx,overall(1,2)+dy,'Ours')
text(overall(2,1)+dx,overall(2,2)+dy,'HBST')
text(overall(3,1)+dx,overall(3,2)+dy,'iBoW')
text(overall(4,1)+dx,overall(4,2)+dy,'DBoW2')
text(overall(5,1)+dx,overall(5,2)+dy,'HALOC')

% xlim([0 1])
grid on
box on
% grid minor
figure_conf=[100,100,320,270];

hold on
set(gcf, 'Position', figure_conf)
set(h,'Units','Inches');
pos = get(h,'Position');
set(h,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
saveas(gcf,'comparison.pdf')

==> images/figures/recall_precision_curve_all.m <==
clc;
% close all;
clear;

h=figure(1);
load('Oxford_2014_05_14_13_50_20');
plot(final_recall*100,final_precision*100,'Marker','<','MarkerIndices',[62,75,76,80],'LineWidth',2,'Color','k');
xlabel('Recall Rate (%)');
ylabel('Recall Precision (%)');
axis([0 100 91 100.001]);
hold on;

load('Oxford_2014_06_26_09_53_12');
plot(final_recall*100,final_precision*100,'Marker','h','MarkerIndices',[20,35,38],'LineWidth',2,'Color','r');

load('Oxford_2014_08_11_10_22_21');
plot(final_recall*100,final_precision*100,'Marker','>','MarkerIndices',[40,75,90,100],'LineWidth',2,'Color','g');

load('sequence00');
plot(final_recall*100,final_precision*100,'Marker','*','MarkerIndices',[39,48,55,58,60],'LineWidth',2);

load('sequence02');
plot(final_recall*100,final_precision*100,'Marker','o','MarkerIndices',[32,35,38,40,41],'LineWidth',2);

load('Oxford_2014_12_02_15_30_08');
plot(final_recall*100,final_precision*100,'Marker','p','MarkerIndices',[63,93,95],'LineWidth',2,'Color','c');

load('sequence05');
plot(final_recall*100,final_precision*100,'Marker','x','MarkerIndices',[26,36,53,59,61],'LineWidth',2);

load('TUM1');
plot(final_recall*100,final_precision*100,'Marker','^','MarkerIndices',[52,53,54,55,56],'LineWidth',2);

load('sequence07');
plot(final_recall*100,final_precision*100,'Marker','d','MarkerIndices',[51,53,54],'LineWidth',2);

load('CityCenter');
plot(final_recall*100,final_precision*100,'Marker','s','MarkerIndices',[26,45,51,56,61],'LineWidth',2);

load('NewCollege');
plot(final_recall*100,final_precision*100,'Marker','d','MarkerIndices',[20,25,28,30,34],'LineWidth',2);

AX = legend('RobotCar 2014\_05','RobotCar 2014\_06','RobotCar 2014\_08','KITTI sequence 00','KITTI sequence 02','RobotCar 2014\_12','KITTI sequence 05','freiburg3','KITTI sequence 07','CityCenter','NewCollege','Location','southwest');
set(AX,'FontSize',7);
hold on
grid on

%figure_conf=[0 0.91 1.0 1.00001];
figure_conf=[100,100,250,250];
set(gcf, 'Position', figure_conf)
set(h,'Units','Inches');
pos = get(h,'Position');
set(h,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
saveas(gcf,'../precision_recall.pdf')

==> images/figures/speed_comparison_feature_extraction.m <==
%this file is used to compare the speed performance of different methods
clear;
% close all;
frame_num = 4000;

%y = log(y);
%frame_num = size(y,2);
x = 1:1:frame_num;
h =figure(2);


fid = fopen("comparision_result_folder/haloc_feature_extraction.txt");
line = textscan(fid,'%f');
fclose(fid);
y = [line{:}]';
y=y(1:frame_num);
y = smoothdata(y,'SmoothingFactor',0.7);
semilogy(x,y,'Marker','^','MarkerIndices',501:500:length(y),'LineWidth',2);
xlabel('Frames');
ylabel('Time Cost (ms)');
hold on;


fid = fopen("comparision_result_folder/bow2_feature_extraction.txt");
line = textscan(fid,'%f');
fclose(fid);
y = [line{:}]';
y=y(1:frame_num);
y = smoothdata(y,'SmoothingFactor',0.90);
semilogy(x,y,'Marker','*','MarkerIndices',501:500:length(y),'LineWidth',2);


fid = fopen("comparision_result_folder/hbst_feature_extraction.txt");
line = textscan(fid,'%f');
fclose(fid);
y = [line{:}]';
y=y(1:frame_num);
y = smoothdata(y,'SmoothingFactor',0.97);
semilogy(x,y+2,'Marker','o','MarkerIndices',501:500:length(y),'LineWidth',2);

fid = fopen("comparision_result_folder/ibow_feature_extraction.txt");
line = textscan(fid,'%f');
fclose(fid);
y = [line{:}]';
y=y(1:frame_num);
y = smoothdata(y,'SmoothingFactor',0.97);
semilogy(x,y,'Marker','x','MarkerIndices',501:500:length(y),'LineWidth',2);

fid = fopen("comparision_result_folder/saliency_feature_extraction.txt");
line = textscan(fid,'%f');
fclose(fid);
y = [line{:}]';
y=y(1:frame_num);
y = smoothdata(y,'SmoothingFactor',0.9);

semilogy(x,y,'Marker','s','MarkerIndices',501:500:length(y),'LineWidth',2);

AX=legend('HALOC','DBoW2','HBST','iBoW','proposed','Location','northeast');
set(AX,'FontSize',10);
grid on
ylim([10,5000])
hold on
%figure_conf=[0 0.91 1.0 1.00001];
figure_conf=[100,100,250,250];
set(gcf, 'Position', figure_conf)
set(h,'Units','Inches');
pos = get(h,'Position');
set(h,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
saveas(gcf,'../feature_extraction_comparison.pdf')


==> images/figures/speed_comparison_total_frame.m <==
%this file is used to compare the speed performance of different methods
clear;
clc;
% close all;

frame_num = 4500;
x = [1:1:frame_num];
h=figure(3);

%hold on;


%plot semilogy
fid = fopen("comparision_result_folder/hbst_all_3_3.txt");
line = textscan(fid,'%f');
fclose(fid);
y = [line{:}]';
y=y(1:frame_num);
y = smoothdata(y,'SmoothingFactor',0.999);
plot(x,y,'Marker','o','MarkerIndices',501:500:length(y),'LineWidth',2);
xlabel('frames');
ylabel('time cost (ms)');
axis([0 4500 0 550]);
grid on;
hold on;

fid = fopen("comparision_result_folder/haloc_all.txt");
line = textscan(fid,'%f');
fclose(fid);
y = [line{:}]';
y=y(1:frame_num);
y = smoothdata(y,'SmoothingFactor',0.02);
plot(x,y,'Marker','^','MarkerIndices',501:500:length(y),'LineWidth',2);


fid = fopen("comparision_result_folder/bow2_all.txt");
line = textscan(fid,'%f');
fclose(fid);
y = [line{:}]';
y=y(1:frame_num);
y = smoothdata(y,'SmoothingFactor',0.08);
plot(x,y,'Marker','*','MarkerIndices',501:500:length(y),'LineWidth',2);

fid = fopen("comparision_result_folder/ibow_all123.txt");
line = textscan(fid,'%f');
fclose(fid);
y = [line{:}]';
y=y(1:frame_num);
y = smoothdata(y,'SmoothingFactor',0.55);
plot(x,y,'Marker','x','MarkerIndices',501:500:length(y),'LineWidth',2);

fid = fopen("comparision_result_folder/saliency_all.txt");
line = textscan(fid,'%f');
fclose(fid);
y = [line{:}]';
y=y(1:frame_num);
y = smoothdata(y,'SmoothingFactor',0.9999);
plot(x,y,'Marker','s','MarkerIndices',501:500:length(y),'LineWidth',2);

AX=legend('HBST','HALOC','DBoW2','iBoW','proposed', 'Location','southeast');
set(AX,'FontSize',7);
hold on
%figure_conf=[0 0.91 1.0 1.00001];
figure_conf=[100,100,250,250];
set(gcf, 'Position', figure_conf)
set(h,'Units','Inches');
pos = get(h,'Position');
set(h,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
saveas(gcf,'../comparison_total.pdf')
